$B$-meson decay width up to $1/m_b^3$ corrections within and beyond the Standard Model

Starting from the most general effective $|\Delta B| = 1$ Hamiltonian describing non-leptonic $b$-quark decays $b\to q_1 \bar q_2 q_3$, we compute analytic expressions for all matching coefficients of the two-quark operator contributions in the heavy quark expansion~(HQE) of a $B$ meson, up to mass-dimension-six. In addition, we calculate the weak-annihilation contributions, which enter the matching of four-quark operators in the HQE at dimension-six and were previously missing. Our results complete the calculation of beyond Standard Model (BSM) effects in non-leptonic, tree-level, $b$-quark decays relevant for $B$ meson lifetimes and lifetime ratios such as $\tau(B^0_s)/\tau(B^0_d)$. Such BSM contributions naturally arise in generic extensions of the Standard Model (SM) that aim to address the observed tensions between experimental measurements and theoretical predictions based on QCD factorisation in several colour-allowed non-leptonic $B$-meson decays. As a by-product of our calculation, we also determine the matching coefficients in the HQE induced by the QCD-penguin operators within the SM, including both the interference between current-current and penguin operators and the contributions quadratic in the penguin operators. Owing to the suppression of the QCD-penguin Wilson coefficients within the SM, these effects are typically regarded as corrections of order $\alpha_s$ and $\alpha_s^2$ in the strong coupling, respectively. Our results reproduce the known expressions at dimension-three and provide new results for the coefficients of the chromomagnetic operator at dimension-five and of the Darwin operator at dimension-six.

==> anc/fullAmpIncludingCKMSuppressed.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Vubabssq*Vudabssq + Vubabssq*Vusabssq)*
  (c[C11]*((nc*tagBSM^2 - (3*muG2*nc*tagBSM^2)/(2*mb^2) - 
       (muPi2*nc*tagBSM^2)/(2*mb^2) + (6*nc*rhoD3*tagBSM^2)/mb^3)*cc[C11] + 
     (tagBSM^2 - (19*muG2*tagBSM^2)/(2*mb^2) - (muPi2*tagBSM^2)/(2*mb^2) - 
       (34*rhoD3*tagBSM^2)/(3*mb^3))*cc[C12]) + 
   c[C12]*((tagBSM^2 - (19*muG2*tagBSM^2)/(2*mb^2) - 
       (muPi2*tagBSM^2)/(2*mb^2) - (34*rhoD3*tagBSM^2)/(3*mb^3))*cc[C11] + 
     (nc*tagBSM^2 - (3*muG2*nc*tagBSM^2)/(2*mb^2) - (muPi2*nc*tagBSM^2)/
        (2*mb^2) + (6*nc*rhoD3*tagBSM^2)/mb^3)*cc[C12]) + 
   c[C13]*((nc*tagBSM^2 - (3*muG2*nc*tagBSM^2)/(2*mb^2) - 
       (muPi2*nc*tagBSM^2)/(2*mb^2) + (6*nc*rhoD3*tagBSM^2)/mb^3)*cc[C13] + 
     (tagBSM^2 + (13*muG2*tagBSM^2)/(2*mb^2) - (muPi2*tagBSM^2)/(2*mb^2) + 
       (110*rhoD3*tagBSM^2)/(3*mb^3))*cc[C14]) + 
   c[C14]*((tagBSM^2 + (13*muG2*tagBSM^2)/(2*mb^2) - 
       (muPi2*tagBSM^2)/(2*mb^2) + (110*rhoD3*tagBSM^2)/(3*mb^3))*cc[C13] + 
     (nc*tagBSM^2 + (13*muG2*nc*tagBSM^2)/(2*mb^2) - (muPi2*nc*tagBSM^2)/
        (2*mb^2) + (118*nc*rhoD3*tagBSM^2)/(3*mb^3))*cc[C14]) + 
   c[C15]*(((nc*tagBSM^2)/4 + (13*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (59*nc*rhoD3*tagBSM^2)/(6*mb^3))*
      cc[C15] + (tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (55*rhoD3*tagBSM^2)/(6*mb^3))*cc[C16]) + 
   c[C16]*((tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (55*rhoD3*tagBSM^2)/(6*mb^3))*cc[C15] + 
     ((nc*tagBSM^2)/4 - (3*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (3*nc*rhoD3*tagBSM^2)/(2*mb^3))*
      cc[C16]) + c[C1]*((nc - (3*muG2*nc)/(2*mb^2) - (muPi2*nc)/(2*mb^2) + 
       (6*nc*rhoD3)/mb^3)*cc[C1] + (1 - (19*muG2)/(2*mb^2) - muPi2/(2*mb^2) - 
       (34*rhoD3)/(3*mb^3))*cc[C2]) + 
   c[C2]*((1 - (19*muG2)/(2*mb^2) - muPi2/(2*mb^2) - (34*rhoD3)/(3*mb^3))*
      cc[C1] + (nc - (3*muG2*nc)/(2*mb^2) - (muPi2*nc)/(2*mb^2) + 
       (6*nc*rhoD3)/mb^3)*cc[C2]) + 
   c[C17]*(((nc*tagBSM^2)/4 + (13*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (59*nc*rhoD3*tagBSM^2)/(6*mb^3))*
      cc[C17] + (tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (21*rhoD3*tagBSM^2)/(2*mb^3))*cc[C18] + 
     ((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*cc[C20]) + 
   c[C19]*(((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*cc[C18] + 
     (12*nc*tagBSM^2 - (50*muG2*nc*tagBSM^2)/mb^2 - (6*muPi2*nc*tagBSM^2)/
        mb^2 - (56*nc*rhoD3*tagBSM^2)/(3*mb^3))*cc[C19] + 
     (12*tagBSM^2 - (50*muG2*tagBSM^2)/mb^2 - (6*muPi2*tagBSM^2)/mb^2 + 
       (120*rhoD3*tagBSM^2)/mb^3)*cc[C20]) + 
   c[C18]*((tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (21*rhoD3*tagBSM^2)/(2*mb^3))*cc[C17] + 
     ((nc*tagBSM^2)/4 - (3*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (13*nc*rhoD3*tagBSM^2)/(6*mb^3))*
      cc[C18] + ((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*
      cc[C19] + ((8*muG2*nc*tagBSM^2)/mb^2 + (92*nc*rhoD3*tagBSM^2)/(3*mb^3))*
      cc[C20]) + c[C20]*(((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*
      cc[C17] + ((8*muG2*nc*tagBSM^2)/mb^2 + (92*nc*rhoD3*tagBSM^2)/(3*mb^3))*
      cc[C18] + (12*tagBSM^2 - (50*muG2*tagBSM^2)/mb^2 - 
       (6*muPi2*tagBSM^2)/mb^2 + (120*rhoD3*tagBSM^2)/mb^3)*cc[C19] + 
     (12*nc*tagBSM^2 + (46*muG2*nc*tagBSM^2)/mb^2 - (6*muPi2*nc*tagBSM^2)/
        mb^2 + (1048*nc*rhoD3*tagBSM^2)/(3*mb^3))*cc[C20]) + 
   c[C3]*((nc*tagBSM^2 - (3*muG2*nc*tagBSM^2)/(2*mb^2) - 
       (muPi2*nc*tagBSM^2)/(2*mb^2) + (6*nc*rhoD3*tagBSM^2)/mb^3)*cc[C3] + 
     (tagBSM^2 + (13*muG2*tagBSM^2)/(2*mb^2) - (muPi2*tagBSM^2)/(2*mb^2) + 
       (110*rhoD3*tagBSM^2)/(3*mb^3))*cc[C4]) + 
   c[C4]*((tagBSM^2 + (13*muG2*tagBSM^2)/(2*mb^2) - (muPi2*tagBSM^2)/
        (2*mb^2) + (110*rhoD3*tagBSM^2)/(3*mb^3))*cc[C3] + 
     (nc*tagBSM^2 + (13*muG2*nc*tagBSM^2)/(2*mb^2) - (muPi2*nc*tagBSM^2)/
        (2*mb^2) + (118*nc*rhoD3*tagBSM^2)/(3*mb^3))*cc[C4]) + 
   c[C5]*(((nc*tagBSM^2)/4 + (13*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (59*nc*rhoD3*tagBSM^2)/(6*mb^3))*
      cc[C5] + (tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (55*rhoD3*tagBSM^2)/(6*mb^3))*cc[C6]) + 
   c[C6]*((tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (55*rhoD3*tagBSM^2)/(6*mb^3))*cc[C5] + 
     ((nc*tagBSM^2)/4 - (3*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (3*nc*rhoD3*tagBSM^2)/(2*mb^3))*
      cc[C6]) + c[C7]*(((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*
      cc[C10] + ((nc*tagBSM^2)/4 + (13*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (59*nc*rhoD3*tagBSM^2)/(6*mb^3))*
      cc[C7] + (tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (21*rhoD3*tagBSM^2)/(2*mb^3))*cc[C8]) + 
   c[C8]*(((8*muG2*nc*tagBSM^2)/mb^2 + (92*nc*rhoD3*tagBSM^2)/(3*mb^3))*
      cc[C10] + (tagBSM^2/4 + (13*muG2*tagBSM^2)/(8*mb^2) - 
       (muPi2*tagBSM^2)/(8*mb^2) + (21*rhoD3*tagBSM^2)/(2*mb^3))*cc[C7] + 
     ((nc*tagBSM^2)/4 - (3*muG2*nc*tagBSM^2)/(8*mb^2) - 
       (muPi2*nc*tagBSM^2)/(8*mb^2) + (13*nc*rhoD3*tagBSM^2)/(6*mb^3))*
      cc[C8] + ((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*cc[C9]) + 
   c[C10]*((12*nc*tagBSM^2 + (46*muG2*nc*tagBSM^2)/mb^2 - 
       (6*muPi2*nc*tagBSM^2)/mb^2 + (1048*nc*rhoD3*tagBSM^2)/(3*mb^3))*
      cc[C10] + ((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*cc[C7] + 
     ((8*muG2*nc*tagBSM^2)/mb^2 + (92*nc*rhoD3*tagBSM^2)/(3*mb^3))*cc[C8] + 
     (12*tagBSM^2 - (50*muG2*tagBSM^2)/mb^2 - (6*muPi2*tagBSM^2)/mb^2 + 
       (120*rhoD3*tagBSM^2)/mb^3)*cc[C9]) + 
   c[C9]*((12*tagBSM^2 - (50*muG2*tagBSM^2)/mb^2 - (6*muPi2*tagBSM^2)/mb^2 + 
       (120*rhoD3*tagBSM^2)/mb^3)*cc[C10] + 
     ((16*muG2*tagBSM^2)/mb^2 + (48*rhoD3*tagBSM^2)/mb^3)*cc[C8] + 
     (12*nc*tagBSM^2 - (50*muG2*nc*tagBSM^2)/mb^2 - (6*muPi2*nc*tagBSM^2)/
        mb^2 - (56*nc*rhoD3*tagBSM^2)/(3*mb^3))*cc[C9])) + 
 (Vcbabssq*Vudabssq + Vcbabssq*Vusabssq)*
  (c[C9]*(cc[C6]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C8]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C9]*(-12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (2*muG2*nc*tagBSM^2*(25 + 24*\[Rho]^2 - 64*\[Rho]^3 + 
          15*\[Rho]^4 + 12*\[Rho]*(4 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*(-3 + 14*\[Rho] - 2*\[Rho]^2 - 14*\[Rho]^3 + 
          5*\[Rho]^4 + 4*(-2 + 5*\[Rho])*Log[\[Rho]]))/mb^3) + 
     cc[C10]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 24*\[Rho]^2 - 64*\[Rho]^3 + 15*\[Rho]^4 + 
          12*\[Rho]*(4 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(-61 + 150*\[Rho] - 66*\[Rho]^2 - 38*\[Rho]^3 + 
          15*\[Rho]^4 + 12*(-2 + 5*\[Rho])*Log[\[Rho]]))/(3*mb^3))) + 
   c[C20]*(cc[C15]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C16]*((-8*nc*rhoD3*tagBSM^2*(-2 + \[Rho])*(-1 + \[Rho])^2*
         Sqrt[\[Rho]])/mb^3 - (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-4 + 3*\[Rho] + \[Rho]^3 - 6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C18]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C17]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C20]*((2*muG2*nc*tagBSM^2*(23 - 72*\[Rho] + 24*\[Rho]^2 + 
          40*\[Rho]^3 - 15*\[Rho]^4 - 36*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (8*nc*rhoD3*tagBSM^2*(-131 + 234*\[Rho] - 108*\[Rho]^2 - 
          10*\[Rho]^3 + 15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(5 + \[Rho])*
           Log[1 - \[Rho]] - 12*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
        (3*mb^3)) + cc[C19]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
         \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 24*\[Rho]^2 - 64*\[Rho]^3 + 15*\[Rho]^4 + 
          12*\[Rho]*(4 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(-61 + 150*\[Rho] - 66*\[Rho]^2 - 38*\[Rho]^3 + 
          15*\[Rho]^4 + 12*(-2 + 5*\[Rho])*Log[\[Rho]]))/(3*mb^3))) + 
   c[C19]*(cc[C16]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C18]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C19]*(-12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (2*muG2*nc*tagBSM^2*(25 + 24*\[Rho]^2 - 64*\[Rho]^3 + 
          15*\[Rho]^4 + 12*\[Rho]*(4 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*(-3 + 14*\[Rho] - 2*\[Rho]^2 - 14*\[Rho]^3 + 
          5*\[Rho]^4 + 4*(-2 + 5*\[Rho])*Log[\[Rho]]))/mb^3) + 
     cc[C20]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 24*\[Rho]^2 - 64*\[Rho]^3 + 15*\[Rho]^4 + 
          12*\[Rho]*(4 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(-61 + 150*\[Rho] - 66*\[Rho]^2 - 38*\[Rho]^3 + 
          15*\[Rho]^4 + 12*(-2 + 5*\[Rho])*Log[\[Rho]]))/(3*mb^3))) + 
   c[C10]*(cc[C5]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C6]*((-8*nc*rhoD3*tagBSM^2*(-2 + \[Rho])*(-1 + \[Rho])^2*
         Sqrt[\[Rho]])/mb^3 - (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-4 + 3*\[Rho] + \[Rho]^3 - 6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C8]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C7]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C10]*((2*muG2*nc*tagBSM^2*(23 - 72*\[Rho] + 24*\[Rho]^2 + 
          40*\[Rho]^3 - 15*\[Rho]^4 - 36*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (8*nc*rhoD3*tagBSM^2*(-131 + 234*\[Rho] - 108*\[Rho]^2 - 
          10*\[Rho]^3 + 15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(5 + \[Rho])*
           Log[1 - \[Rho]] - 12*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
        (3*mb^3)) + cc[C9]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
         \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 24*\[Rho]^2 - 64*\[Rho]^3 + 15*\[Rho]^4 + 
          12*\[Rho]*(4 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(-61 + 150*\[Rho] - 66*\[Rho]^2 - 38*\[Rho]^3 + 
          15*\[Rho]^4 + 12*(-2 + 5*\[Rho])*Log[\[Rho]]))/(3*mb^3))) + 
   c[C18]*(cc[C18]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(13 + 3*\[Rho] - 
           21*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C20]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C19]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C16]*((-3*muG2*nc*tagBSM^2*(-1 + \[Rho])*Sqrt[\[Rho]]*
         (-1 + \[Rho]^2 - 2*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-1 + 6*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 + 6*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          3*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])) + 
     cc[C17]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(63 - 34*\[Rho] - 42*\[Rho]^2 + 18*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C15]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C16]*(cc[C19]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C20]*((-8*nc*rhoD3*tagBSM^2*(-2 + \[Rho])*(-1 + \[Rho])^2*
         Sqrt[\[Rho]])/mb^3 - (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-4 + 3*\[Rho] + \[Rho]^3 - 6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C16]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(9 + 11*\[Rho] - 
           25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C18]*((-3*muG2*nc*tagBSM^2*(-1 + \[Rho])*Sqrt[\[Rho]]*
         (-1 + \[Rho]^2 - 2*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-1 + 6*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 + 6*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          3*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])) + 
     cc[C15]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(55 - 10*\[Rho] - 66*\[Rho]^2 + 26*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C17]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C8]*(cc[C8]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(13 + 3*\[Rho] - 
           21*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C10]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C9]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C6]*((-3*muG2*nc*tagBSM^2*(-1 + \[Rho])*Sqrt[\[Rho]]*
         (-1 + \[Rho]^2 - 2*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-1 + 6*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 + 6*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          3*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])) + 
     cc[C7]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(63 - 34*\[Rho] - 42*\[Rho]^2 + 18*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C5]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C6]*(cc[C9]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C10]*((-8*nc*rhoD3*tagBSM^2*(-2 + \[Rho])*(-1 + \[Rho])^2*
         Sqrt[\[Rho]])/mb^3 - (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-4 + 3*\[Rho] + \[Rho]^3 - 6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C6]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(9 + 11*\[Rho] - 25*\[Rho]^2 + 
           5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C8]*((-3*muG2*nc*tagBSM^2*(-1 + \[Rho])*Sqrt[\[Rho]]*
         (-1 + \[Rho]^2 - 2*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-1 + 6*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 + 6*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          3*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]])) + 
     cc[C5]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(55 - 10*\[Rho] - 66*\[Rho]^2 + 26*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C7]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C17]*(cc[C20]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C18]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(63 - 34*\[Rho] - 42*\[Rho]^2 + 18*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C17]*((muG2*nc*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (nc*rhoD3*tagBSM^2*(59 - 22*\[Rho] - 54*\[Rho]^2 + 22*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C16]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C15]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 
          9*\[Rho]^2 - 2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C15]*(cc[C20]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C15]*((muG2*nc*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (nc*rhoD3*tagBSM^2*(59 - 22*\[Rho] - 54*\[Rho]^2 + 22*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C16]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(55 - 10*\[Rho] - 66*\[Rho]^2 + 26*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C18]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C17]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 
          9*\[Rho]^2 - 2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C7]*(cc[C10]*((-16*muG2*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (16*rhoD3*tagBSM^2*(3 - 7*\[Rho] + 7*\[Rho]^2 - 3*\[Rho]^3 + 
          2*(-1 + \[Rho])^3*Log[1 - \[Rho]] - (-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/mb^3) + 
     cc[C8]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(63 - 34*\[Rho] - 42*\[Rho]^2 + 18*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C7]*((muG2*nc*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (nc*rhoD3*tagBSM^2*(59 - 22*\[Rho] - 54*\[Rho]^2 + 22*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C6]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C5]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C5]*(cc[C10]*((-16*rhoD3*tagBSM^2*(-1 + \[Rho])^3*Sqrt[\[Rho]])/mb^3 - 
       (8*muG2*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2) + 
     cc[C5]*((muG2*nc*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (nc*rhoD3*tagBSM^2*(59 - 22*\[Rho] - 54*\[Rho]^2 + 22*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C6]*((muG2*tagBSM^2*(13 + 32*\[Rho] - 72*\[Rho]^2 + 32*\[Rho]^3 - 
          5*\[Rho]^4 - 12*(-4 + \[Rho])*\[Rho]*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) + 
       (rhoD3*tagBSM^2*(55 - 10*\[Rho] - 66*\[Rho]^2 + 26*\[Rho]^3 - 
          5*\[Rho]^4 + 12*(2 + 5*\[Rho])*Log[\[Rho]]))/(6*mb^3)) + 
     cc[C8]*((2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + \[Rho]^3 - 
          2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C7]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(11 - 18*\[Rho] + 9*\[Rho]^2 - 
          2*\[Rho]^3 + 6*Log[\[Rho]]))/(3*mb^3) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) - 
       (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 2*(-2 - 5*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2))) + 
   c[C14]*(cc[C14]*((-2*nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
          8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          24*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C12]*((4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C11]*((16*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C13]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 
          8*\[Rho]^3 - 5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-63 + 118*\[Rho] - 78*\[Rho]^2 + 18*\[Rho]^3 + 
          5*\[Rho]^4 - 24*(-1 + \[Rho])^3*Log[1 - \[Rho]] + 
          12*(-1 - 3*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C13]*(cc[C13]*((-2*nc*rhoD3*tagBSM^2*(-17 + 16*\[Rho] + 12*\[Rho]^2 - 
          16*\[Rho]^3 + 5*\[Rho]^4 - 12*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C12]*((16*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C11]*((8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (-11 + 18*\[Rho] - 9*\[Rho]^2 + 2*\[Rho]^3 - 6*Log[\[Rho]]))/
        (3*mb^3) + 2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C14]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 
          8*\[Rho]^3 - 5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-63 + 118*\[Rho] - 78*\[Rho]^2 + 18*\[Rho]^3 + 
          5*\[Rho]^4 - 24*(-1 + \[Rho])^3*Log[1 - \[Rho]] + 
          12*(-1 - 3*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C4]*(cc[C4]*((-2*nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
          8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          24*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C2]*((4*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 24*\[Rho]^2 + 
          5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C1]*((16*rhoD3*tagBSM*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C3]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 
          8*\[Rho]^3 - 5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-63 + 118*\[Rho] - 78*\[Rho]^2 + 18*\[Rho]^3 + 
          5*\[Rho]^4 - 24*(-1 + \[Rho])^3*Log[1 - \[Rho]] + 
          12*(-1 - 3*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C3]*(cc[C3]*((-2*nc*rhoD3*tagBSM^2*(-17 + 16*\[Rho] + 12*\[Rho]^2 - 
          16*\[Rho]^3 + 5*\[Rho]^4 - 12*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C2]*((16*rhoD3*tagBSM*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C1]*((8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*
         (-11 + 18*\[Rho] - 9*\[Rho]^2 + 2*\[Rho]^3 - 6*Log[\[Rho]]))/
        (3*mb^3) + 2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C4]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 
          8*\[Rho]^3 - 5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-63 + 118*\[Rho] - 78*\[Rho]^2 + 18*\[Rho]^3 + 
          5*\[Rho]^4 - 24*(-1 + \[Rho])^3*Log[1 - \[Rho]] + 
          12*(-1 - 3*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C2]*(cc[C2]*((-2*nc*rhoD3*(-1 + \[Rho])*(9 + 11*\[Rho] - 25*\[Rho]^2 + 
          5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
          12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (muPi2*nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C4]*((4*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 24*\[Rho]^2 + 
          5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C3]*((16*rhoD3*tagBSM*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C1]*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
       12*\[Rho]^2*Log[\[Rho]] + (muPi2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*(19 - 56*\[Rho] + 72*\[Rho]^2 - 40*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*(9 - 50*\[Rho] + 90*\[Rho]^2 - 54*\[Rho]^3 + 5*\[Rho]^4 + 
          24*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 12*(1 - 3*\[Rho]^2 + \[Rho]^3)*
           Log[\[Rho]]))/(3*mb^3))) + 
   c[C1]*(cc[C1]*((-2*nc*rhoD3*(-17 + 16*\[Rho] + 12*\[Rho]^2 - 16*\[Rho]^3 + 
          5*\[Rho]^4 - 12*Log[\[Rho]]))/(3*mb^3) - 
       nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (muPi2*nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C4]*((16*rhoD3*tagBSM*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C3]*((8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*
         (-11 + 18*\[Rho] - 9*\[Rho]^2 + 2*\[Rho]^3 - 6*Log[\[Rho]]))/
        (3*mb^3) + 2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C2]*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 
       12*\[Rho]^2*Log[\[Rho]] + (muPi2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*(19 - 56*\[Rho] + 72*\[Rho]^2 - 40*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*(9 - 50*\[Rho] + 90*\[Rho]^2 - 54*\[Rho]^3 + 5*\[Rho]^4 + 
          24*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 12*(1 - 3*\[Rho]^2 + \[Rho]^3)*
           Log[\[Rho]]))/(3*mb^3))) + 
   c[C12]*(cc[C12]*((-2*nc*rhoD3*tagBSM^2*(-1 + \[Rho])*
         (9 + 11*\[Rho] - 25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*
           Log[1 - \[Rho]] - 12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C14]*((4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C13]*((16*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C11]*(-(tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])) + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*tagBSM^2*(19 - 56*\[Rho] + 72*\[Rho]^2 - 40*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(9 - 50*\[Rho] + 90*\[Rho]^2 - 54*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 
          12*(1 - 3*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C11]*(cc[C11]*((-2*nc*rhoD3*tagBSM^2*(-17 + 16*\[Rho] + 12*\[Rho]^2 - 
          16*\[Rho]^3 + 5*\[Rho]^4 - 12*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C14]*((16*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-7 + 12*\[Rho] - 6*\[Rho]^2 + 
          \[Rho]^3 - 3*Log[\[Rho]]))/(3*mb^3) + 2*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C13]*((8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (-11 + 18*\[Rho] - 9*\[Rho]^2 + 2*\[Rho]^3 - 6*Log[\[Rho]]))/
        (3*mb^3) + 2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-13 + 27*\[Rho] - 27*\[Rho]^2 + 
          13*\[Rho]^3 - 6*(2 - 3*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/
        (3*mb^2)) + cc[C12]*(-(tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + 
          \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]])) + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*tagBSM^2*(19 - 56*\[Rho] + 72*\[Rho]^2 - 40*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(9 - 50*\[Rho] + 90*\[Rho]^2 - 54*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 
          12*(1 - 3*\[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3)))) + 
 (Vcdabssq*Vubabssq + Vcsabssq*Vubabssq)*
  (c[C20]*(cc[C18]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C12]*((-2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 - 3*\[Rho] - 9*\[Rho]^2 + 
          11*\[Rho]^3 + 6*(1 - 3*\[Rho])*\[Rho]*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-4 + 17*\[Rho] - 16*\[Rho]^2 + 
          3*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/mb^3 - 
       12*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C20]*((2*muG2*nc*tagBSM^2*(23 - 72*\[Rho] + 24*\[Rho]^2 + 
          40*\[Rho]^3 - 15*\[Rho]^4 - 36*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (8*nc*rhoD3*tagBSM^2*(-131 + 234*\[Rho] - 108*\[Rho]^2 - 
          10*\[Rho]^3 + 15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(5 + \[Rho])*
           Log[1 - \[Rho]] - 12*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
        (3*mb^3)) + cc[C11]*(-12*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*
         (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]]))/mb^2 - (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (7 + 6*\[Rho] - 15*\[Rho]^2 + 2*\[Rho]^3 + 24*(-1 + \[Rho])^2*
           Log[1 - \[Rho]] + (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/
        mb^3 - (18*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + 
          \[Rho]^3 - 2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C19]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 72*\[Rho] - 72*\[Rho]^2 - 40*\[Rho]^3 + 
          15*\[Rho]^4 + 12*\[Rho]*(8 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(11 + 102*\[Rho] - 66*\[Rho]^2 - 62*\[Rho]^3 + 
          15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(7 + 5*\[Rho])*Log[1 - \[Rho]] + 
          12*(5 + 10*\[Rho] + 3*\[Rho]^2 - 5*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3)) + cc[C17]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C10]*(cc[C8]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C2]*((-2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(1 - 3*\[Rho] - 9*\[Rho]^2 + 
          11*\[Rho]^3 + 6*(1 - 3*\[Rho])*\[Rho]*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-4 + 17*\[Rho] - 16*\[Rho]^2 + 
          3*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/mb^3 - 
       12*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C10]*((2*muG2*nc*tagBSM^2*(23 - 72*\[Rho] + 24*\[Rho]^2 + 
          40*\[Rho]^3 - 15*\[Rho]^4 - 36*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (8*nc*rhoD3*tagBSM^2*(-131 + 234*\[Rho] - 108*\[Rho]^2 - 
          10*\[Rho]^3 + 15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(5 + \[Rho])*
           Log[1 - \[Rho]] - 12*\[Rho]^2*(3 + \[Rho])*Log[\[Rho]]))/
        (3*mb^3)) + cc[C1]*(-12*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 
         9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C9]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 72*\[Rho] - 72*\[Rho]^2 - 40*\[Rho]^3 + 
          15*\[Rho]^4 + 12*\[Rho]*(8 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(11 + 102*\[Rho] - 66*\[Rho]^2 - 62*\[Rho]^3 + 
          15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(7 + 5*\[Rho])*Log[1 - \[Rho]] + 
          12*(5 + 10*\[Rho] + 3*\[Rho]^2 - 5*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3)) + cc[C7]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C2]*(cc[C2]*((-2*nc*rhoD3*(-1 + \[Rho])*(9 + 11*\[Rho] - 25*\[Rho]^2 + 
          5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
          12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (muPi2*nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C10]*((-2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(1 - 3*\[Rho] - 9*\[Rho]^2 + 
          11*\[Rho]^3 + 6*(1 - 3*\[Rho])*\[Rho]*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-4 + 17*\[Rho] - 16*\[Rho]^2 + 
          3*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/mb^3 - 
       12*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C8]*((muG2*nc*tagBSM*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 6*(-3 + \[Rho])*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          12*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 6*(-2 + \[Rho])*\[Rho]*
           Log[\[Rho]]))/(3*mb^3) + nc*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/
        (2*mb^2)) + cc[C9]*(-12*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 
         9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C7]*(tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C1]*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]] + 
       (muPi2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*(19 + 16*\[Rho] - 24*\[Rho]^2 - 16*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]*(4 + \[Rho])*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*(41 - 26*\[Rho] + 18*\[Rho]^2 - 38*\[Rho]^3 + 5*\[Rho]^4 + 
          48*(-1 + \[Rho])^2*(1 + \[Rho])*Log[1 - \[Rho]] + 
          12*(2 + 5*\[Rho] + 2*\[Rho]^2 - 2*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3))) + 
   c[C12]*(cc[C12]*((-2*nc*rhoD3*tagBSM^2*(-1 + \[Rho])*
         (9 + 11*\[Rho] - 25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*
           Log[1 - \[Rho]] - 12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C20]*((-2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 - 3*\[Rho] - 9*\[Rho]^2 + 
          11*\[Rho]^3 + 6*(1 - 3*\[Rho])*\[Rho]*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-4 + 17*\[Rho] - 16*\[Rho]^2 + 
          3*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/mb^3 - 
       12*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2) + 
     cc[C18]*((muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 6*(-3 + \[Rho])*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          12*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 6*(-2 + \[Rho])*\[Rho]*
           Log[\[Rho]]))/(3*mb^3) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]]))/(2*mb^2)) + 
     cc[C19]*(-12*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C17]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C11]*(-(tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])) + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*tagBSM^2*(19 + 16*\[Rho] - 24*\[Rho]^2 - 16*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]*(4 + \[Rho])*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(41 - 26*\[Rho] + 18*\[Rho]^2 - 38*\[Rho]^3 + 
          5*\[Rho]^4 + 48*(-1 + \[Rho])^2*(1 + \[Rho])*Log[1 - \[Rho]] + 
          12*(2 + 5*\[Rho] + 2*\[Rho]^2 - 2*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3))) + 
   c[C14]*(cc[C14]*((-2*nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
          8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          24*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C16]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C15]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C13]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C13]*(cc[C13]*((-2*nc*rhoD3*tagBSM^2*(-1 + \[Rho])*
         (9 + 11*\[Rho] - 25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*
           Log[1 - \[Rho]] - 12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C15]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C16]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C14]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C4]*(cc[C4]*((-2*nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
          8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          24*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C6]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C5]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C3]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C3]*(cc[C3]*((-2*nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(9 + 11*\[Rho] - 
          25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
          12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - nc*tagBSM^2*
        (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C5]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C6]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C4]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(3*mb^3))) + 
   c[C16]*(cc[C16]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(9 + 11*\[Rho] - 
           25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C14]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C13]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C15]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C15]*(cc[C15]*(-(nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
           8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
           24*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C13]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C14]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C16]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C6]*(cc[C6]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(9 + 11*\[Rho] - 
           25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C4]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C3]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C5]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C5]*(cc[C5]*(-(nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
           8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
           24*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C3]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C4]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(1 + 3*\[Rho] - 5*\[Rho]^2 + \[Rho]^3 + 
          4*(-1 + \[Rho])^2*Log[1 - \[Rho]] + (2 + 4*\[Rho] - 2*\[Rho]^2)*
           Log[\[Rho]]))/mb^3 + (muG2*tagBSM^2*Sqrt[\[Rho]]*
         (-17 - 9*\[Rho] + 9*\[Rho]^2 + 17*\[Rho]^3 - 
          6*(-2 + 9*\[Rho] + 3*\[Rho]^2)*Log[\[Rho]]))/(6*mb^2)) + 
     cc[C6]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-51 + 94*\[Rho] - 42*\[Rho]^2 - 6*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C18]*(cc[C18]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(13 + 3*\[Rho] - 
           21*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C20]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C12]*((muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 6*(-3 + \[Rho])*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          12*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 6*(-2 + \[Rho])*\[Rho]*
           Log[\[Rho]]))/(3*mb^3) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]]))/(2*mb^2)) + 
     cc[C11]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C19]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C17]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-55 + 106*\[Rho] - 54*\[Rho]^2 - 2*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C17]*(cc[C17]*(-(nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
           8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
           24*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C11]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C12]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C20]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C18]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-55 + 106*\[Rho] - 54*\[Rho]^2 - 2*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C8]*(cc[C8]*(-(nc*rhoD3*tagBSM^2*(-1 + \[Rho])*(13 + 3*\[Rho] - 
           21*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
           12*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C10]*((-8*muG2*nc*tagBSM^2*(-1 + \[Rho])^3)/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(23 - 51*\[Rho] + 45*\[Rho]^2 - 17*\[Rho]^3 + 
          12*(-1 + \[Rho])^3*Log[1 - \[Rho]] - 6*(-3 + \[Rho])*\[Rho]^2*
           Log[\[Rho]]))/(3*mb^3)) + 
     cc[C2]*((muG2*nc*tagBSM*Sqrt[\[Rho]]*(11 - 9*\[Rho] - 3*\[Rho]^2 + 
          \[Rho]^3 - 6*(-3 + \[Rho])*\[Rho]*Log[\[Rho]]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-4 + 3*\[Rho] + \[Rho]^3 - 
          12*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 6*(-2 + \[Rho])*\[Rho]*
           Log[\[Rho]]))/(3*mb^3) + nc*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 
          9*\[Rho]^2 - \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/
        (2*mb^2)) + cc[C1]*(tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C9]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C7]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-55 + 106*\[Rho] - 54*\[Rho]^2 - 2*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C7]*(cc[C7]*(-(nc*rhoD3*tagBSM^2*(-59 + 112*\[Rho] - 66*\[Rho]^2 + 
           8*\[Rho]^3 + 5*\[Rho]^4 + 48*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
           24*\[Rho]^2*Log[\[Rho]]))/(6*mb^3) + 
       (muG2*nc*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2)) + 
     cc[C1]*((2*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 24*\[Rho]^2 + 
          5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C2]*(tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C10]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C8]*((muG2*tagBSM^2*(13 - 40*\[Rho] + 24*\[Rho]^2 + 8*\[Rho]^3 - 
          5*\[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/4 + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(8*mb^2) - 
       (rhoD3*tagBSM^2*(-55 + 106*\[Rho] - 54*\[Rho]^2 - 2*\[Rho]^3 + 
          5*\[Rho]^4 + 24*(-1 + \[Rho])^2*(3 + \[Rho])*Log[1 - \[Rho]] - 
          12*(-1 + \[Rho]^2 + \[Rho]^3)*Log[\[Rho]]))/(6*mb^3))) + 
   c[C9]*(cc[C9]*(-12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (2*muG2*nc*tagBSM^2*(25 - 72*\[Rho] + 120*\[Rho]^2 - 
          88*\[Rho]^3 + 15*\[Rho]^4 + 36*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*(7 - 72*\[Rho] + 162*\[Rho]^2 - 112*\[Rho]^3 + 
          15*\[Rho]^4 + 48*(-1 + \[Rho])^2*(1 + 2*\[Rho])*Log[1 - \[Rho]] + 
          24*(3 - 2*\[Rho])*\[Rho]^2*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C2]*(-12*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C10]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 72*\[Rho] - 72*\[Rho]^2 - 40*\[Rho]^3 + 
          15*\[Rho]^4 + 12*\[Rho]*(8 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(11 + 102*\[Rho] - 66*\[Rho]^2 - 62*\[Rho]^3 + 
          15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(7 + 5*\[Rho])*Log[1 - \[Rho]] + 
          12*(5 + 10*\[Rho] + 3*\[Rho]^2 - 5*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3)) + cc[C8]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C1]*(-12*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(-17 + 15*\[Rho] + 9*\[Rho]^2 - 
          7*\[Rho]^3 + 6*\[Rho]*(-5 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          \[Rho]*(7 - 8*\[Rho] + \[Rho]^2 - 6*(-2 + \[Rho])*Log[\[Rho]])))/
        mb^3)) + 
   c[C1]*(cc[C1]*((-2*nc*rhoD3*(-1 + \[Rho])*(9 + 11*\[Rho] - 25*\[Rho]^2 + 
          5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*Log[1 - \[Rho]] - 
          12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]) + 
       (muPi2*nc*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C7]*((2*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 24*\[Rho]^2 + 
          5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C10]*(-12*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C8]*(tagBSM*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C2]*(1 - 8*\[Rho] + 8*\[Rho]^3 - \[Rho]^4 - 12*\[Rho]^2*Log[\[Rho]] + 
       (muPi2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*(19 + 16*\[Rho] - 24*\[Rho]^2 - 16*\[Rho]^3 + 5*\[Rho]^4 + 
          12*\[Rho]*(4 + \[Rho])*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*(41 - 26*\[Rho] + 18*\[Rho]^2 - 38*\[Rho]^3 + 5*\[Rho]^4 + 
          48*(-1 + \[Rho])^2*(1 + \[Rho])*Log[1 - \[Rho]] + 
          12*(2 + 5*\[Rho] + 2*\[Rho]^2 - 2*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3)) + cc[C9]*(-12*nc*tagBSM*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*
         (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]]))/mb^2 + (2*muG2*nc*tagBSM*Sqrt[\[Rho]]*
         (-17 + 15*\[Rho] + 9*\[Rho]^2 - 7*\[Rho]^3 + 
          6*\[Rho]*(-5 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          \[Rho]*(7 - 8*\[Rho] + \[Rho]^2 - 6*(-2 + \[Rho])*Log[\[Rho]])))/
        mb^3)) + 
   c[C19]*(cc[C19]*(-12*nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*
         (-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/
        mb^2 - (2*muG2*nc*tagBSM^2*(25 - 72*\[Rho] + 120*\[Rho]^2 - 
          88*\[Rho]^3 + 15*\[Rho]^4 + 36*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*(7 - 72*\[Rho] + 162*\[Rho]^2 - 112*\[Rho]^3 + 
          15*\[Rho]^4 + 48*(-1 + \[Rho])^2*(1 + 2*\[Rho])*Log[1 - \[Rho]] + 
          24*(3 - 2*\[Rho])*\[Rho]^2*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C12]*(-12*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C20]*(-12*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (6*muPi2*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/mb^2 - 
       (2*muG2*tagBSM^2*(25 + 72*\[Rho] - 72*\[Rho]^2 - 40*\[Rho]^3 + 
          15*\[Rho]^4 + 12*\[Rho]*(8 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*(11 + 102*\[Rho] - 66*\[Rho]^2 - 62*\[Rho]^3 + 
          15*\[Rho]^4 + 24*(-1 + \[Rho])^2*(7 + 5*\[Rho])*Log[1 - \[Rho]] + 
          12*(5 + 10*\[Rho] + 3*\[Rho]^2 - 5*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3)) + cc[C18]*((-4*muG2*tagBSM^2*(-4 + 3*\[Rho] + \[Rho]^3 - 
          6*\[Rho]*Log[\[Rho]]))/mb^2 + 
       (8*rhoD3*tagBSM^2*(22 - 27*\[Rho] + 12*\[Rho]^2 - 7*\[Rho]^3 + 
          6*(-1 + \[Rho])^3*Log[1 - \[Rho]] + (3 + 15*\[Rho] + 9*\[Rho]^2 - 
            3*\[Rho]^3)*Log[\[Rho]]))/(3*mb^3)) + 
     cc[C11]*(-12*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-17 + 15*\[Rho] + 9*\[Rho]^2 - 
          7*\[Rho]^3 + 6*\[Rho]*(-5 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho])^2*
           Log[1 - \[Rho]] + \[Rho]*(7 - 8*\[Rho] + \[Rho]^2 - 
            6*(-2 + \[Rho])*Log[\[Rho]])))/mb^3)) + 
   c[C11]*(cc[C11]*((-2*nc*rhoD3*tagBSM^2*(-1 + \[Rho])*
         (9 + 11*\[Rho] - 25*\[Rho]^2 + 5*\[Rho]^3 + 24*(-1 + \[Rho]^2)*
           Log[1 - \[Rho]] - 12*\[Rho]^2*Log[\[Rho]]))/(3*mb^3) - 
       nc*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
         12*\[Rho]^2*Log[\[Rho]]) + (muPi2*nc*tagBSM^2*(-1 + 8*\[Rho] - 
          8*\[Rho]^3 + \[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*nc*tagBSM^2*(3 - 8*\[Rho] + 24*\[Rho]^2 - 24*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C17]*((2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-8 + 27*\[Rho] - 
          24*\[Rho]^2 + 5*\[Rho]^3 + 12*(-1 + \[Rho])^2*Log[1 - \[Rho]] - 
          6*(-2 + \[Rho])*\[Rho]*Log[\[Rho]]))/(3*mb^3) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-5 + 3*\[Rho] - 3*\[Rho]^2 + 
          5*\[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - 
          \[Rho]^3 + 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C20]*(-12*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
         \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + 
          \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/mb^3 - 
       (18*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/mb^2) + 
     cc[C18]*(tagBSM^2*Sqrt[\[Rho]]*(-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 
         6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(1 + 9*\[Rho] - 9*\[Rho]^2 - \[Rho]^3 + 
          6*\[Rho]*(1 + \[Rho])*Log[\[Rho]]))/(2*mb^2) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(7 + 6*\[Rho] - 15*\[Rho]^2 + 
          2*\[Rho]^3 + 24*(-1 + \[Rho])^2*Log[1 - \[Rho]] + 
          (6 + 24*\[Rho] - 12*\[Rho]^2)*Log[\[Rho]]))/(3*mb^3) + 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(-9 + 7*\[Rho] + \[Rho]^2 + \[Rho]^3 - 
          2*(2 + 3*\[Rho] + \[Rho]^2)*Log[\[Rho]]))/(2*mb^2)) + 
     cc[C12]*(-(tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]])) + 
       (muPi2*tagBSM^2*(-1 + 8*\[Rho] - 8*\[Rho]^3 + \[Rho]^4 + 
          12*\[Rho]^2*Log[\[Rho]]))/(2*mb^2) - 
       (muG2*tagBSM^2*(19 + 16*\[Rho] - 24*\[Rho]^2 - 16*\[Rho]^3 + 
          5*\[Rho]^4 + 12*\[Rho]*(4 + \[Rho])*Log[\[Rho]]))/(2*mb^2) - 
       (2*rhoD3*tagBSM^2*(41 - 26*\[Rho] + 18*\[Rho]^2 - 38*\[Rho]^3 + 
          5*\[Rho]^4 + 48*(-1 + \[Rho])^2*(1 + \[Rho])*Log[1 - \[Rho]] + 
          12*(2 + 5*\[Rho] + 2*\[Rho]^2 - 2*\[Rho]^3)*Log[\[Rho]]))/
        (3*mb^3)) + cc[C19]*(-12*nc*tagBSM^2*Sqrt[\[Rho]]*
        (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
          Log[\[Rho]]) + (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-1 - 9*\[Rho] + 9*\[Rho]^2 + \[Rho]^3 - 6*\[Rho]*(1 + \[Rho])*
           Log[\[Rho]]))/mb^2 + (2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-17 + 15*\[Rho] + 9*\[Rho]^2 - 7*\[Rho]^3 + 
          6*\[Rho]*(-5 + 3*\[Rho])*Log[\[Rho]]))/mb^2 - 
       (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho])^2*
           Log[1 - \[Rho]] + \[Rho]*(7 - 8*\[Rho] + \[Rho]^2 - 
            6*(-2 + \[Rho])*Log[\[Rho]])))/mb^3))) + 
 (Vcbabssq*Vcdabssq + Vcbabssq*Vcsabssq)*
  (c[C1]*(cc[C9]*(-12*nc*tagBSM*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(-17 + 73*\[Rho] - 98*\[Rho]^2 + 
          312*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-7 - 6*\[Rho] + 
            26*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (16*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-2 + 10*\[Rho] + 4*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 4*\[Rho] + 8*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C7]*((muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 13*\[Rho] + 22*\[Rho]^2 + 
          24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-3 + 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C5]*((muPi2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM*\[Rho]*
         (10 - 71*\[Rho] + 154*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-1 + 5*\[Rho] - 12*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (4*nc*rhoD3*tagBSM*\[Rho]*
         (7 - 59*\[Rho] + 154*\[Rho]^2 - 120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*
           (-1 + 8*\[Rho] - 24*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C3]*((muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-11 + 37*\[Rho] + 58*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(1 - 4*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]]) + (muG2*nc*tagBSM*Sqrt[\[Rho]]*
         (-13 + 23*\[Rho] + 266*\[Rho]^2 - 600*\[Rho]^3 + 
          6*Sqrt[1 - 4*\[Rho]]*(2 - 3*\[Rho] - 18*\[Rho]^2 + 50*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C1]*(nc*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (muG2*nc*(3 - 22*\[Rho] + 50*\[Rho]^2 + 20*\[Rho]^3 - 
          240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*(-1 + 5*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*(17 - 60*\[Rho] - 54*\[Rho]^2 + 28*\[Rho]^3 + 
          240*\[Rho]^4 - 12*Sqrt[1 - 4*\[Rho]]*(1 - \[Rho] - 2*\[Rho]^2 + 
            2*\[Rho]^3 + 10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C2]*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
          12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
        Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
       (muPi2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*(-19 + 78*\[Rho] - 66*\[Rho]^2 + 172*\[Rho]^3 + 
          240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - \[Rho] + 
            4*\[Rho]^2 + 5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*(-8*(-3 + 2*\[Rho] - 4*\[Rho]^2 + 16*\[Rho]^3 + 10*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] - 
          (2*Sqrt[1 - 4*\[Rho]]*(33 - 46*\[Rho] + 106*\[Rho]^2 + 
             60*\[Rho]^3 + 24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]]))/3))/
        mb^3) + cc[C8]*((muPi2*tagBSM*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + tagBSM*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) - (3*muG2*tagBSM*Sqrt[\[Rho]]*
         (9 - 37*\[Rho] + 10*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 2*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM*Sqrt[\[Rho]]*
         (-12*(1 + \[Rho] - 6*\[Rho]^2 + 7*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 + 29*\[Rho] - 42*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*((muPi2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*\[Rho]*(7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 
          6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (4*rhoD3*tagBSM*\[Rho]*
         (12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C10]*(-12*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C4]*((muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3))) + 
   c[C11]*(cc[C19]*(-12*nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-17 + 73*\[Rho] - 98*\[Rho]^2 + 
          312*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-7 - 6*\[Rho] + 
            26*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (16*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2 + 10*\[Rho] + 4*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 4*\[Rho] + 8*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C17]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 13*\[Rho] + 22*\[Rho]^2 + 24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(-3 + 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C15]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(10 - 71*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(-1 + 5*\[Rho] - 12*\[Rho]^2 + 
            10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(7 - 59*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 8*\[Rho] - 24*\[Rho]^2 + 
            20*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C13]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 2*nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (-11 + 37*\[Rho] + 58*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (1 - 4*\[Rho]^2 + 10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-13 + 23*\[Rho] + 266*\[Rho]^2 - 
          600*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 3*\[Rho] - 18*\[Rho]^2 + 
            50*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C11]*(nc*tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*(17 - 60*\[Rho] - 54*\[Rho]^2 + 28*\[Rho]^3 + 
          240*\[Rho]^4 - 12*Sqrt[1 - 4*\[Rho]]*(1 - \[Rho] - 2*\[Rho]^2 + 
            2*\[Rho]^3 + 10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C12]*(tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*tagBSM^2*(-19 + 78*\[Rho] - 66*\[Rho]^2 + 
          172*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (-2 - \[Rho] + 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*
         (-12*(-3 + 2*\[Rho] - 4*\[Rho]^2 + 16*\[Rho]^3 + 10*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] - 
          Sqrt[1 - 4*\[Rho]]*(33 - 46*\[Rho] + 106*\[Rho]^2 + 60*\[Rho]^3 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C18]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(9 - 37*\[Rho] + 10*\[Rho]^2 - 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(-2 - \[Rho] - 2*\[Rho]^2 + 
            6*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-12*(1 + \[Rho] - 6*\[Rho]^2 + 
            7*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 + 29*\[Rho] - 42*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C20]*(-12*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM^2*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C14]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3))) + 
   c[C12]*(cc[C11]*(tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*tagBSM^2*(-19 + 78*\[Rho] - 66*\[Rho]^2 + 
          172*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (-2 - \[Rho] + 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*
         (-12*(-3 + 2*\[Rho] - 4*\[Rho]^2 + 16*\[Rho]^3 + 10*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] - 
          Sqrt[1 - 4*\[Rho]]*(33 - 46*\[Rho] + 106*\[Rho]^2 + 60*\[Rho]^3 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C17]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(9 - 37*\[Rho] + 10*\[Rho]^2 - 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(-2 - \[Rho] - 2*\[Rho]^2 + 
            6*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-12*(1 + \[Rho] - 6*\[Rho]^2 + 
            7*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 + 29*\[Rho] - 42*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C18]*((muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 26*\[Rho]^2 - 
          24*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-3 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (-12*(-1 + \[Rho])^2*(1 + \[Rho])*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (4 + 5*\[Rho] - 6*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C15]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(7 - 53*\[Rho] + 130*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 10*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 - 7*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C14]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 2*nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 19*\[Rho] + 34*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 2*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C19]*(-12*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM^2*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C13]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C20]*((2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 + 11*\[Rho] - 
          94*\[Rho]^2 + 264*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (1 + 6*\[Rho] - 22*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       12*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-12*(-1 + \[Rho] + \[Rho]^2 + 
            3*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (4 - 9*\[Rho] - 18*\[Rho]^2 - 12*Log[1 - 4*\[Rho]] + 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C12]*(nc*tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*(-24*(-1 + 2*\[Rho] + \[Rho]^2 + 2*\[Rho]^3 + 
            5*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (9 + 22*\[Rho] - 34*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(3*mb^3))) + 
   c[C2]*(cc[C1]*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
          12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
        Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
       (muPi2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*(-19 + 78*\[Rho] - 66*\[Rho]^2 + 172*\[Rho]^3 + 
          240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - \[Rho] + 
            4*\[Rho]^2 + 5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*(-8*(-3 + 2*\[Rho] - 4*\[Rho]^2 + 16*\[Rho]^3 + 10*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] - 
          (2*Sqrt[1 - 4*\[Rho]]*(33 - 46*\[Rho] + 106*\[Rho]^2 + 
             60*\[Rho]^3 + 24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]]))/3))/
        mb^3) + cc[C7]*((muPi2*tagBSM*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + tagBSM*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) - (3*muG2*tagBSM*Sqrt[\[Rho]]*
         (9 - 37*\[Rho] + 10*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 2*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM*Sqrt[\[Rho]]*
         (-12*(1 + \[Rho] - 6*\[Rho]^2 + 7*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 + 29*\[Rho] - 42*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C8]*((muG2*nc*tagBSM*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 26*\[Rho]^2 - 
          24*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-3 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (2*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-12*(-1 + \[Rho])^2*(1 + \[Rho])*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(4 + 5*\[Rho] - 6*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C5]*((muPi2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*\[Rho]*(7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 
          6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (4*rhoD3*tagBSM*\[Rho]*
         (12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*((muPi2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM*\[Rho]*
         (7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C4]*((muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C9]*(-12*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C3]*((muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C10]*((2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(-1 + 11*\[Rho] - 94*\[Rho]^2 + 
          264*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 + 6*\[Rho] - 
            22*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       12*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-12*(-1 + \[Rho] + \[Rho]^2 + 
            3*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (4 - 9*\[Rho] - 18*\[Rho]^2 - 12*Log[1 - 4*\[Rho]] + 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C2]*(nc*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (muG2*nc*(3 - 22*\[Rho] + 50*\[Rho]^2 + 20*\[Rho]^3 - 
          240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*(-1 + 5*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*(-16*nc*(-1 + 2*\[Rho] + \[Rho]^2 + 2*\[Rho]^3 + 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          (2*nc*Sqrt[1 - 4*\[Rho]]*(9 + 22*\[Rho] - 34*\[Rho]^2 - 
             60*\[Rho]^3 - 24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]]))/3))/
        mb^3)) + 
   c[C16]*(cc[C19]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C20]*((-8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-2 + \[Rho] + 6*\[Rho]^2) + 
          12*\[Rho]^3*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 - 
       (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-4 + \[Rho] + 6*\[Rho]^2) + 6*(\[Rho] + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C11]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C12]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(7 - 53*\[Rho] + 130*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 10*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 - 7*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C14]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 19*\[Rho] + 34*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 2*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C13]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C17]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C18]*((3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 + 5*\[Rho] - 10*\[Rho]^2 + 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 + 2*\[Rho] - 
            6*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-6*(-1 + \[Rho] + \[Rho]^2 + 
            2*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (1 - 4*\[Rho] - 6*\[Rho]^2 - 6*Log[1 - 4*\[Rho]] + 
            6*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
             2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (nc*rhoD3*tagBSM^2*(-24*(-1 + 2*\[Rho] + \[Rho]^2 + 2*\[Rho]^3 + 
            5*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (9 + 22*\[Rho] - 34*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C15]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (51 - 2*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3))) + 
   c[C15]*(cc[C20]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C17]*(nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-11 + 40*\[Rho] + 28*\[Rho]^2 - 
          48*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(1 - 2*\[Rho]^2 + 4*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]]) - (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (11 - 49*\[Rho] + 26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C13]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 13*\[Rho] + 22*\[Rho]^2 + 24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(-3 + 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C11]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(10 - 71*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(-1 + 5*\[Rho] - 12*\[Rho]^2 + 
            10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(7 - 59*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 8*\[Rho] - 24*\[Rho]^2 + 
            20*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C15]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
             2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*nc*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) - (nc*rhoD3*tagBSM^2*
         (-59 + 252*\[Rho] - 114*\[Rho]^2 + 260*\[Rho]^3 - 240*\[Rho]^4 + 
          12*Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] + 4*\[Rho]^2 - 10*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C12]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C14]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C18]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (51 - 2*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3))) + 
   c[C6]*(cc[C9]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C10]*((-8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-2 + \[Rho] + 6*\[Rho]^2) + 
          12*\[Rho]^3*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 - 
       (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-4 + \[Rho] + 6*\[Rho]^2) + 6*(\[Rho] + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C1]*((muPi2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*\[Rho]*(7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 
          6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (4*rhoD3*tagBSM*\[Rho]*
         (12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C2]*((muPi2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM*\[Rho]*
         (7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM*\[Rho]*(12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C4]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 19*\[Rho] + 34*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 2*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C3]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C7]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C8]*((3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 + 5*\[Rho] - 10*\[Rho]^2 + 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 + 2*\[Rho] - 
            6*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-6*(-1 + \[Rho] + \[Rho]^2 + 
            2*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (1 - 4*\[Rho] - 6*\[Rho]^2 - 6*Log[1 - 4*\[Rho]] + 
            6*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (nc*rhoD3*tagBSM^2*(-24*(-1 + 2*\[Rho] + \[Rho]^2 + 2*\[Rho]^3 + 
            5*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (9 + 22*\[Rho] - 34*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C5]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (51 - 2*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3))) + 
   c[C5]*(cc[C10]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C7]*(nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-11 + 40*\[Rho] + 28*\[Rho]^2 - 
          48*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(1 - 2*\[Rho]^2 + 4*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]]) - (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (11 - 49*\[Rho] + 26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C3]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 13*\[Rho] + 22*\[Rho]^2 + 24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(-3 + 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C1]*((muPi2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM*\[Rho]*
         (10 - 71*\[Rho] + 154*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-1 + 5*\[Rho] - 12*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (4*nc*rhoD3*tagBSM*\[Rho]*
         (7 - 59*\[Rho] + 154*\[Rho]^2 - 120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*
           (-1 + 8*\[Rho] - 24*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C5]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*nc*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) - (nc*rhoD3*tagBSM^2*
         (-59 + 252*\[Rho] - 114*\[Rho]^2 + 260*\[Rho]^3 - 240*\[Rho]^4 + 
          12*Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] + 4*\[Rho]^2 - 10*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C2]*((muPi2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*\[Rho]*(7 - 53*\[Rho] + 130*\[Rho]^2 - 120*\[Rho]^3 + 
          6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 10*\[Rho] + 10*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (4*rhoD3*tagBSM*\[Rho]*
         (12*(-1 + \[Rho] - 2*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(7 - 7*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C4]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C8]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (51 - 2*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3))) + 
   c[C13]*(cc[C15]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 13*\[Rho] + 22*\[Rho]^2 + 24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(-3 + 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C17]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(10 - 71*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(-1 + 5*\[Rho] - 12*\[Rho]^2 + 
            10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(7 - 59*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 8*\[Rho] - 24*\[Rho]^2 + 
            20*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C19]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(-2 - 5*\[Rho] + 82*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 12*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]]) + (12*muG2*nc*tagBSM^2*\[Rho]*
         (-2 + \[Rho] + 58*\[Rho]^2 - 120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (1 - \[Rho] - 12*\[Rho]^2 + 30*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C11]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 2*nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (-11 + 37*\[Rho] + 58*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (1 - 4*\[Rho]^2 + 10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]]) + 
       (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-13 + 23*\[Rho] + 266*\[Rho]^2 - 
          600*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 3*\[Rho] - 18*\[Rho]^2 + 
            50*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C13]*(nc*tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*(17 - 60*\[Rho] - 54*\[Rho]^2 + 28*\[Rho]^3 + 
          240*\[Rho]^4 - 12*Sqrt[1 - 4*\[Rho]]*(1 - \[Rho] - 2*\[Rho]^2 + 
            2*\[Rho]^3 + 10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C18]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C20]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C12]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C14]*(tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*tagBSM^2*(13 - 106*\[Rho] + 206*\[Rho]^2 - 
          20*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*(24*(2 - 8*\[Rho] + 2*\[Rho]^2 - 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(59 - 106*\[Rho] - 10*\[Rho]^2 - 60*\[Rho]^3 + 
            48*(-1 + 2*\[Rho])*Log[1 - 4*\[Rho]] + (48 - 96*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C3]*(cc[C5]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 13*\[Rho] + 22*\[Rho]^2 + 24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(-3 + 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C7]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(10 - 71*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(-1 + 5*\[Rho] - 12*\[Rho]^2 + 
            10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(7 - 59*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 8*\[Rho] - 24*\[Rho]^2 + 
            20*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C9]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(-2 - 5*\[Rho] + 82*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 12*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]]) + (12*muG2*nc*tagBSM^2*\[Rho]*
         (-2 + \[Rho] + 58*\[Rho]^2 - 120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (1 - \[Rho] - 12*\[Rho]^2 + 30*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C1]*((muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-11 + 37*\[Rho] + 58*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(1 - 4*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]]) + (muG2*nc*tagBSM*Sqrt[\[Rho]]*
         (-13 + 23*\[Rho] + 266*\[Rho]^2 - 600*\[Rho]^3 + 
          6*Sqrt[1 - 4*\[Rho]]*(2 - 3*\[Rho] - 18*\[Rho]^2 + 50*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C3]*(nc*tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*(17 - 60*\[Rho] - 54*\[Rho]^2 + 28*\[Rho]^3 + 
          240*\[Rho]^4 - 12*Sqrt[1 - 4*\[Rho]]*(1 - \[Rho] - 2*\[Rho]^2 + 
            2*\[Rho]^3 + 10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C8]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C10]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C2]*((muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C4]*(tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*tagBSM^2*(13 - 106*\[Rho] + 206*\[Rho]^2 - 
          20*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*(24*(2 - 8*\[Rho] + 2*\[Rho]^2 - 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(59 - 106*\[Rho] - 10*\[Rho]^2 - 60*\[Rho]^3 + 
            48*(-1 + 2*\[Rho])*Log[1 - 4*\[Rho]] + (48 - 96*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C14]*(cc[C17]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C19]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C16]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 19*\[Rho] + 34*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 2*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C12]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 2*nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 19*\[Rho] + 34*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 2*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C18]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C20]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/mb^3) + 
     cc[C11]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C15]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C13]*(tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*tagBSM^2*(13 - 106*\[Rho] + 206*\[Rho]^2 - 
          20*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*(24*(2 - 8*\[Rho] + 2*\[Rho]^2 - 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(59 - 106*\[Rho] - 10*\[Rho]^2 - 60*\[Rho]^3 + 
            48*(-1 + 2*\[Rho])*Log[1 - 4*\[Rho]] + (48 - 96*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C14]*(nc*tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*nc*tagBSM^2*(13 - 106*\[Rho] + 206*\[Rho]^2 - 
          20*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*(24*(2 - 8*\[Rho] + 2*\[Rho]^2 - 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(59 - 106*\[Rho] - 10*\[Rho]^2 - 60*\[Rho]^3 + 
            48*(-1 + 2*\[Rho])*Log[1 - 4*\[Rho]] + (48 - 96*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C4]*(cc[C7]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C9]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C2]*((muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 19*\[Rho] + 34*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(1 - 2*\[Rho] + 10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(-1 + \[Rho] + \[Rho]^2 + 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-8 + 11*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C8]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C10]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/mb^3) + 
     cc[C1]*((muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*tagBSM*Sqrt[\[Rho]]*(-13 + 41*\[Rho] + 302*\[Rho]^2 - 
          1032*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 9*\[Rho] - 18*\[Rho]^2 + 
            86*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*rhoD3*tagBSM*Sqrt[\[Rho]]*(6*(-1 + 6*\[Rho] - 14*\[Rho]^2 + 
            38*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (-22 - 23*\[Rho] + 114*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C5]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (muG2*tagBSM^2*Sqrt[\[Rho]]*(17 - 73*\[Rho] + 98*\[Rho]^2 - 
          312*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(2 - 15*\[Rho] - 6*\[Rho]^2 + 
            26*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2*(3 + 2*\[Rho] - 18*\[Rho]^2 + 
            18*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (2 + 15*\[Rho] - 18*\[Rho]^2 + 4*Log[1 - 4*\[Rho]] - 
            4*Log[\[Rho]])))/mb^3) + 
     cc[C3]*(tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*tagBSM^2*(13 - 106*\[Rho] + 206*\[Rho]^2 - 
          20*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*(24*(2 - 8*\[Rho] + 2*\[Rho]^2 - 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(59 - 106*\[Rho] - 10*\[Rho]^2 - 60*\[Rho]^3 + 
            48*(-1 + 2*\[Rho])*Log[1 - 4*\[Rho]] + (48 - 96*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C4]*(nc*tagBSM^2*(-(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3)) - 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + (muG2*nc*tagBSM^2*(13 - 106*\[Rho] + 206*\[Rho]^2 - 
          20*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*nc*rhoD3*tagBSM^2*(24*(2 - 8*\[Rho] + 2*\[Rho]^2 - 5*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(59 - 106*\[Rho] - 10*\[Rho]^2 - 60*\[Rho]^3 + 
            48*(-1 + 2*\[Rho])*Log[1 - 4*\[Rho]] + (48 - 96*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C7]*(cc[C5]*(nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-11 + 40*\[Rho] + 28*\[Rho]^2 - 
          48*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(1 - 2*\[Rho]^2 + 4*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]]) - (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (11 - 49*\[Rho] + 26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C1]*((muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM*Sqrt[\[Rho]]*(-5 + 13*\[Rho] + 22*\[Rho]^2 + 
          24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-3 + 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C3]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(10 - 71*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(-1 + 5*\[Rho] - 12*\[Rho]^2 + 
            10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(7 - 59*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 8*\[Rho] - 24*\[Rho]^2 + 
            20*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C7]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*nc*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) - (nc*rhoD3*tagBSM^2*
         (-59 + 252*\[Rho] - 114*\[Rho]^2 + 260*\[Rho]^3 - 240*\[Rho]^4 + 
          12*Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] + 4*\[Rho]^2 - 10*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C4]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C2]*((muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (3*muG2*tagBSM*Sqrt[\[Rho]]*(9 - 37*\[Rho] + 10*\[Rho]^2 - 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(-2 - \[Rho] - 2*\[Rho]^2 + 
            6*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM*Sqrt[\[Rho]]*(-12*(1 + \[Rho] - 6*\[Rho]^2 + 
            7*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 + 29*\[Rho] - 42*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C8]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (55 - 18*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C10]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C18]*(cc[C13]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C11]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(9 - 37*\[Rho] + 10*\[Rho]^2 - 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(-2 - \[Rho] - 2*\[Rho]^2 + 
            6*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-12*(1 + \[Rho] - 6*\[Rho]^2 + 
            7*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 + 29*\[Rho] - 42*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C12]*((muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 26*\[Rho]^2 - 
          24*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-3 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (-12*(-1 + \[Rho])^2*(1 + \[Rho])*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (4 + 5*\[Rho] - 6*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C14]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C15]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*((3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 + 5*\[Rho] - 10*\[Rho]^2 + 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 + 2*\[Rho] - 
            6*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-6*(-1 + \[Rho] + \[Rho]^2 + 
            2*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (1 - 4*\[Rho] - 6*\[Rho]^2 - 6*Log[1 - 4*\[Rho]] + 
            6*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C18]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
             2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (nc*rhoD3*tagBSM^2*(-24*(-1 + 2*\[Rho] + \[Rho]^2 + 2*\[Rho]^3 + 
            5*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (13 + 6*\[Rho] - 34*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C17]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (55 - 18*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C20]*((8*muG2*nc*tagBSM^2*(1 - 4*\[Rho])^(3/2))/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(12*(1 - 6*\[Rho] + 3*\[Rho]^2 + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(23 - 56*\[Rho] + 12*\[Rho]^2 + 
            12*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (12 - 48*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C19]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C17]*(cc[C15]*(nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) - 
       (2*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-11 + 40*\[Rho] + 28*\[Rho]^2 - 
          48*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(1 - 2*\[Rho]^2 + 4*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (3*mb^3*Sqrt[1 - 4*\[Rho]]) - (3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (11 - 49*\[Rho] + 26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C11]*((muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 6*\[Rho]^2) - 
          6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + nc*tagBSM^2*Sqrt[\[Rho]]*
        (Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*nc*tagBSM^2*Sqrt[\[Rho]]*
         (-5 + 13*\[Rho] + 22*\[Rho]^2 + 24*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*
           \[Rho]*(-3 + 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(4 - 26*\[Rho] + 52*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 4*\[Rho] - 8*\[Rho]^2 + 
            8*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C13]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(10 - 71*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*(-1 + 5*\[Rho] - 12*\[Rho]^2 + 
            10*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(7 - 59*\[Rho] + 154*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(-1 + 8*\[Rho] - 24*\[Rho]^2 + 
            20*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(3*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C17]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
             2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*nc*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) - (nc*rhoD3*tagBSM^2*
         (-59 + 252*\[Rho] - 114*\[Rho]^2 + 260*\[Rho]^3 - 240*\[Rho]^4 + 
          12*Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] + 4*\[Rho]^2 - 10*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(6*mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C14]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C12]*((muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(9 - 37*\[Rho] + 10*\[Rho]^2 - 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(-2 - \[Rho] - 2*\[Rho]^2 + 
            6*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-12*(1 + \[Rho] - 6*\[Rho]^2 + 
            7*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 + 29*\[Rho] - 42*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C16]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C18]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (55 - 18*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C20]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C8]*(cc[C3]*((muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 6*\[Rho]^2) + 
         6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (muG2*tagBSM^2*\[Rho]*
         (13 - 89*\[Rho] + 178*\[Rho]^2 - 120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*
           (-2 + 9*\[Rho] - 14*\[Rho]^2 + 10*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (2*rhoD3*tagBSM^2*\[Rho]*
         (6*(-7 + 16*\[Rho] - 14*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(11 - 32*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C1]*((muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (3*muG2*tagBSM*Sqrt[\[Rho]]*(9 - 37*\[Rho] + 10*\[Rho]^2 - 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(-2 - \[Rho] - 2*\[Rho]^2 + 
            6*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (2*rhoD3*tagBSM*Sqrt[\[Rho]]*(-12*(1 + \[Rho] - 6*\[Rho]^2 + 
            7*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (7 + 29*\[Rho] - 42*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C2]*((muG2*nc*tagBSM*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 26*\[Rho]^2 - 
          24*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-3 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
            6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) + nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (2*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-12*(-1 + \[Rho])^2*(1 + \[Rho])*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(4 + 5*\[Rho] - 6*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C4]*((muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*
           (1 + 5*\[Rho] - 6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (4*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C5]*(tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2) - (3*muG2*tagBSM^2*Sqrt[\[Rho]]*(11 - 49*\[Rho] + 
          26*\[Rho]^2 - 24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (-2 - \[Rho] - 6*\[Rho]^2 + 6*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (2*mb^2*Sqrt[1 - 4*\[Rho]]) + (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (3*(1 - 3*\[Rho] + \[Rho]^2 - 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(2 + \[Rho] - 3*\[Rho]^2 - 3*Log[1 - 4*\[Rho]] + 
            3*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C6]*((3*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 + 5*\[Rho] - 10*\[Rho]^2 + 
          24*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 + 2*\[Rho] - 
            6*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(1 + 5*\[Rho] - 
           6*\[Rho]^2) - 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(2*mb^2) + 
       (4*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-6*(-1 + \[Rho] + \[Rho]^2 + 
            2*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (1 - 4*\[Rho] - 6*\[Rho]^2 - 6*Log[1 - 4*\[Rho]] + 
            6*Log[\[Rho]])))/(3*mb^3)) + 
     cc[C8]*(-(nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) - (muG2*nc*tagBSM^2*(3 - 22*\[Rho] + 50*\[Rho]^2 + 
          20*\[Rho]^3 - 240*\[Rho]^4 + 24*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*
           (-1 + 5*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (nc*rhoD3*tagBSM^2*(-24*(-1 + 2*\[Rho] + \[Rho]^2 + 2*\[Rho]^3 + 
            5*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (13 + 6*\[Rho] - 34*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C7]*(-(tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
             12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
            Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/4 + 
       (muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2) + (muG2*tagBSM^2*(13 - 34*\[Rho] - 34*\[Rho]^2 - 
          212*\[Rho]^3 + 240*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (2 - \[Rho] - 4*\[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (8*mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (rhoD3*tagBSM^2*(-12*(-1 + 6*\[Rho] + 8*\[Rho]^2 - 8*\[Rho]^3 + 
            10*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (55 - 18*\[Rho] + 38*\[Rho]^2 - 60*\[Rho]^3 - 
            24*Log[1 - 4*\[Rho]] + 24*Log[\[Rho]])))/(6*mb^3)) + 
     cc[C10]*((8*muG2*nc*tagBSM^2*(1 - 4*\[Rho])^(3/2))/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(12*(1 - 6*\[Rho] + 3*\[Rho]^2 + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(23 - 56*\[Rho] + 12*\[Rho]^2 + 
            12*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (12 - 48*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C9]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C9]*(cc[C6]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C1]*(-12*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(-17 + 73*\[Rho] - 98*\[Rho]^2 + 
          312*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-7 - 6*\[Rho] + 
            26*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (16*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-2 + 10*\[Rho] + 4*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 4*\[Rho] + 8*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C3]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(-2 - 5*\[Rho] + 82*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 12*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]]) + (12*muG2*nc*tagBSM^2*\[Rho]*
         (-2 + \[Rho] + 58*\[Rho]^2 - 120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (1 - \[Rho] - 12*\[Rho]^2 + 30*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C9]*(-12*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
           2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*(-25 + 122*\[Rho] - 166*\[Rho]^2 + 132*\[Rho]^3 + 
          720*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - 3*\[Rho] + 
            4*\[Rho]^2 + 15*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (8*nc*rhoD3*tagBSM^2*(-3 - 4*\[Rho] + 110*\[Rho]^2 - 124*\[Rho]^3 - 
          240*\[Rho]^4 + 4*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] - 12*\[Rho]^2 + 
            18*\[Rho]^3 + 30*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C4]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C2]*(-12*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C8]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C10]*(-12*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
           12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*tagBSM^2*(-25 - 22*\[Rho] + 314*\[Rho]^2 + 516*\[Rho]^3 + 
          720*\[Rho]^4 - 72*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - \[Rho] + 
            4*\[Rho]^2 + 5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*(-12*(-13 + 30*\[Rho] - 24*\[Rho]^2 + 40*\[Rho]^3 + 
            30*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (5 - 134*\[Rho] - 270*\[Rho]^2 - 180*\[Rho]^3 + 24*(-5 + 8*\[Rho])*
             Log[1 - 4*\[Rho]] - 24*(-5 + 8*\[Rho])*Log[\[Rho]])))/
        (3*mb^3))) + 
   c[C19]*(cc[C16]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C11]*(-12*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-17 + 73*\[Rho] - 98*\[Rho]^2 + 
          312*\[Rho]^3 - 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-7 - 6*\[Rho] + 
            26*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (16*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-2 + 10*\[Rho] + 4*\[Rho]^2 - 
          48*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 4*\[Rho] + 8*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C13]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(-2 - 5*\[Rho] + 82*\[Rho]^2 - 
          120*\[Rho]^3 + 3*Sqrt[1 - 4*\[Rho]]*(1 - 12*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^3*Sqrt[1 - 4*\[Rho]]) + (12*muG2*nc*tagBSM^2*\[Rho]*
         (-2 + \[Rho] + 58*\[Rho]^2 - 120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*
           (1 - \[Rho] - 12*\[Rho]^2 + 30*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]])) + 
     cc[C19]*(-12*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
           2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 
            2*\[Rho]^2 + 12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*(-25 + 122*\[Rho] - 166*\[Rho]^2 + 132*\[Rho]^3 + 
          720*\[Rho]^4 - 24*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - 3*\[Rho] + 
            4*\[Rho]^2 + 15*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       (8*nc*rhoD3*tagBSM^2*(-3 - 4*\[Rho] + 110*\[Rho]^2 - 124*\[Rho]^3 - 
          240*\[Rho]^4 + 4*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] - 12*\[Rho]^2 + 
            18*\[Rho]^3 + 30*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^3*Sqrt[1 - 4*\[Rho]])) + 
     cc[C14]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C12]*(-12*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM^2*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C18]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C20]*(-12*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
           12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*tagBSM^2*(-25 - 22*\[Rho] + 314*\[Rho]^2 + 516*\[Rho]^3 + 
          720*\[Rho]^4 - 72*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - \[Rho] + 
            4*\[Rho]^2 + 5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*(-12*(-13 + 30*\[Rho] - 24*\[Rho]^2 + 40*\[Rho]^3 + 
            30*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (5 - 134*\[Rho] - 270*\[Rho]^2 - 180*\[Rho]^3 + 24*(-5 + 8*\[Rho])*
             Log[1 - 4*\[Rho]] - 24*(-5 + 8*\[Rho])*Log[\[Rho]])))/
        (3*mb^3))) + 
   c[C10]*(cc[C5]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C6]*((-8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-2 + \[Rho] + 6*\[Rho]^2) + 
          12*\[Rho]^3*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 - 
       (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-4 + \[Rho] + 6*\[Rho]^2) + 6*(\[Rho] + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C3]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C4]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/mb^3) + 
     cc[C1]*(-12*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C2]*((2*muG2*nc*tagBSM*Sqrt[\[Rho]]*(-1 + 11*\[Rho] - 94*\[Rho]^2 + 
          264*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 + 6*\[Rho] - 
            22*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       12*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*nc*rhoD3*tagBSM*Sqrt[\[Rho]]*(-12*(-1 + \[Rho] + \[Rho]^2 + 
            3*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (4 - 9*\[Rho] - 18*\[Rho]^2 - 12*Log[1 - 4*\[Rho]] + 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C8]*((8*muG2*nc*tagBSM^2*(1 - 4*\[Rho])^(3/2))/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(12*(1 - 6*\[Rho] + 3*\[Rho]^2 + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(23 - 56*\[Rho] + 12*\[Rho]^2 + 
            12*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (12 - 48*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C7]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C9]*(-12*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
           12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*tagBSM^2*(-25 - 22*\[Rho] + 314*\[Rho]^2 + 516*\[Rho]^3 + 
          720*\[Rho]^4 - 72*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - \[Rho] + 
            4*\[Rho]^2 + 5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*(-12*(-13 + 30*\[Rho] - 24*\[Rho]^2 + 40*\[Rho]^3 + 
            30*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (5 - 134*\[Rho] - 270*\[Rho]^2 - 180*\[Rho]^3 + 24*(-5 + 8*\[Rho])*
             Log[1 - 4*\[Rho]] - 24*(-5 + 8*\[Rho])*Log[\[Rho]])))/
        (3*mb^3)) + cc[C10]*(-12*nc*tagBSM^2*
        (Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 12*\[Rho]^3) + 
         24*\[Rho]^2*(-1 + \[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (6*muPi2*nc*tagBSM^2*
         (Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 12*\[Rho]^3) + 
          24*\[Rho]^2*(-1 + \[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*(23 - 190*\[Rho] + 362*\[Rho]^2 - 60*\[Rho]^3 + 
          720*\[Rho]^4 - 72*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*(-1 + 5*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (8*nc*rhoD3*tagBSM^2*
         (-24*(-5 + 18*\[Rho] - 3*\[Rho]^2 + 2*\[Rho]^3 + 15*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(131 - 206*\[Rho] - 54*\[Rho]^2 - 180*\[Rho]^3 + 
            24*(-5 + 8*\[Rho])*Log[1 - 4*\[Rho]] - 24*(-5 + 8*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))) + 
   c[C20]*(cc[C15]*((8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(3 - 5*\[Rho] + 6*\[Rho]^2) + 
          12*(-1 + \[Rho])*\[Rho]^2*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 + 
       (4*muG2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(8 + \[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-3 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C16]*((-8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*
         (Sqrt[1 - 4*\[Rho]]*(-2 + \[Rho] + 6*\[Rho]^2) + 
          12*\[Rho]^3*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^3 - 
       (4*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-4 + \[Rho] + 6*\[Rho]^2) + 6*(\[Rho] + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2) + 
     cc[C13]*(24*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*tagBSM^2*\[Rho]*(-11 + 55*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(2 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*\[Rho]*(6*(-3 + 10*\[Rho]^2 + 20*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-25 + 40*\[Rho] + 60*\[Rho]^2 + 
            24*Log[1 - 4*\[Rho]] - 24*Log[\[Rho]])))/mb^3) + 
     cc[C14]*(24*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) - 
       (12*muPi2*nc*tagBSM^2*\[Rho]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (12*muG2*nc*tagBSM^2*\[Rho]*(-5 + 19*\[Rho] + 34*\[Rho]^2 - 
          120*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*(1 - 2*\[Rho] + 
            10*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (16*nc*rhoD3*tagBSM^2*\[Rho]*(12*(-1 + \[Rho] + \[Rho]^2 + 5*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(-8 + 11*\[Rho] + 30*\[Rho]^2 + 
            12*Log[1 - 4*\[Rho]] - 12*Log[\[Rho]])))/mb^3) + 
     cc[C11]*(-12*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
          (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 - 
       (6*muG2*tagBSM^2*Sqrt[\[Rho]]*(-27 + 119*\[Rho] - 14*\[Rho]^2 - 
          120*\[Rho]^3 + 2*Sqrt[1 - 4*\[Rho]]*(6 - 5*\[Rho] + 6*\[Rho]^2 + 
            30*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(12*(1 + \[Rho] - 2*\[Rho]^2 - 
            5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] - Sqrt[1 - 4*\[Rho]]*
           (3 + 17*\[Rho] + 30*\[Rho]^2 + 12*Log[1 - 4*\[Rho]] - 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C12]*((2*muG2*nc*tagBSM^2*Sqrt[\[Rho]]*(-1 + 11*\[Rho] - 
          94*\[Rho]^2 + 264*\[Rho]^3 + 6*Sqrt[1 - 4*\[Rho]]*\[Rho]*
           (1 + 6*\[Rho] - 22*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) - 
       12*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*(-1 - 5*\[Rho] + 
           6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 2*\[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*nc*tagBSM^2*Sqrt[\[Rho]]*(Sqrt[1 - 4*\[Rho]]*
           (-1 - 5*\[Rho] + 6*\[Rho]^2) + 6*\[Rho]*(1 - 2*\[Rho] + 
            2*\[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*nc*rhoD3*tagBSM^2*Sqrt[\[Rho]]*(-12*(-1 + \[Rho] + \[Rho]^2 + 
            3*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (4 - 9*\[Rho] - 18*\[Rho]^2 - 12*Log[1 - 4*\[Rho]] + 
            12*Log[\[Rho]])))/mb^3) + 
     cc[C18]*((8*muG2*nc*tagBSM^2*(1 - 4*\[Rho])^(3/2))/mb^2 + 
       (4*nc*rhoD3*tagBSM^2*(12*(1 - 6*\[Rho] + 3*\[Rho]^2 + 2*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(23 - 56*\[Rho] + 12*\[Rho]^2 + 
            12*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (12 - 48*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C17]*((4*muG2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(4 - 7*\[Rho] + 
            6*\[Rho]^2) + 6*\[Rho]*(-1 + 2*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (8*rhoD3*tagBSM^2*((3 - 42*\[Rho] + 48*\[Rho]^3)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          2*Sqrt[1 - 4*\[Rho]]*(11 - 17*\[Rho] + 12*\[Rho]^2 + 
            3*(-1 + 4*\[Rho])*Log[1 - 4*\[Rho]] + (3 - 12*\[Rho])*
             Log[\[Rho]])))/(3*mb^3)) + 
     cc[C19]*(-12*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
           12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
          Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]) + 
       (6*muPi2*tagBSM^2*(Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 
            12*\[Rho]^3) + 24*\[Rho]^2*(-1 + \[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*tagBSM^2*(-25 - 22*\[Rho] + 314*\[Rho]^2 + 516*\[Rho]^3 + 
          720*\[Rho]^4 - 72*Sqrt[1 - 4*\[Rho]]*\[Rho]*(-2 - \[Rho] + 
            4*\[Rho]^2 + 5*\[Rho]^3)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/(mb^2*Sqrt[1 - 4*\[Rho]]) + 
       (8*rhoD3*tagBSM^2*(-12*(-13 + 30*\[Rho] - 24*\[Rho]^2 + 40*\[Rho]^3 + 
            30*\[Rho]^4)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])] + Sqrt[1 - 4*\[Rho]]*
           (5 - 134*\[Rho] - 270*\[Rho]^2 - 180*\[Rho]^3 + 24*(-5 + 8*\[Rho])*
             Log[1 - 4*\[Rho]] - 24*(-5 + 8*\[Rho])*Log[\[Rho]])))/
        (3*mb^3)) + cc[C20]*(-12*nc*tagBSM^2*
        (Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 12*\[Rho]^3) + 
         24*\[Rho]^2*(-1 + \[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
            (1 - Sqrt[1 - 4*\[Rho]])]) + (6*muPi2*nc*tagBSM^2*
         (Sqrt[1 - 4*\[Rho]]*(-1 + 14*\[Rho] + 2*\[Rho]^2 + 12*\[Rho]^3) + 
          24*\[Rho]^2*(-1 + \[Rho]^2)*Log[(1 + Sqrt[1 - 4*\[Rho]])/
             (1 - Sqrt[1 - 4*\[Rho]])]))/mb^2 + 
       (2*muG2*nc*tagBSM^2*(23 - 190*\[Rho] + 362*\[Rho]^2 - 60*\[Rho]^3 + 
          720*\[Rho]^4 - 72*Sqrt[1 - 4*\[Rho]]*\[Rho]^2*(-1 + 5*\[Rho]^2)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])]))/
        (mb^2*Sqrt[1 - 4*\[Rho]]) + (8*nc*rhoD3*tagBSM^2*
         (-24*(-5 + 18*\[Rho] - 3*\[Rho]^2 + 2*\[Rho]^3 + 15*\[Rho]^4)*
           Log[(1 + Sqrt[1 - 4*\[Rho]])/(1 - Sqrt[1 - 4*\[Rho]])] + 
          Sqrt[1 - 4*\[Rho]]*(131 - 206*\[Rho] - 54*\[Rho]^2 - 180*\[Rho]^3 + 
            24*(-5 + 8*\[Rho])*Log[1 - 4*\[Rho]] - 24*(-5 + 8*\[Rho])*
             Log[\[Rho]])))/(3*mb^3))))


==> anc/minimal_example.m <==
(* ::Package:: *)

(* Load results *)
fullResult=Import["fullAmpIncludingCKMSuppressed.m"];


(*

Symbols:

mb: bottom-quark mass
\[Rho]: mc^2/mb^2
mc: charm-quark mass
nc: number of colours
Vcbabssq: |V_{cb}|^2
Vubabssq: |V_{ub}|^2
Vcdabssq: |V_{cd}|^2
Vudabssq: {V_{ud}|^2
Vcsabssq: |V_{cs}|^2
Vusabssq: |V_{us}|^2
muG2: parameter of the chromo-magnetic operator at dimension 5
muPi2: parameter of the kinetic operator at dimension 5
rhoD3: parameter of the Darwin operator at dimension 6
tagBSM: tagging variable used to mark the occurence of SM vs BSM operators; set /.{tagBSM\[Rule]0} to keep only SM contributions, or /.{tagBSM\[Rule]1} to keep everything

Wilson coefficients of the |\[CapitalDelta]B| = 1 Hamiltonian:

function c[a_]: c[C<i>] collects the contribution proportional to the Wilson coefficient C<i>, i=1,...,20
function cc[a_]: cc[C<i>] collects the contribution proportional to the Wilson coefficient C<i>^* (complex conjugate), i=1,...,20

The coefficients C1,...,C10 correspond to the operators Q1,...,Q10, the coefficients C11,...,C20 correspond to Q1',...,Q10'


A factor of \[CapitalGamma]0 = GF^2 mb^5 / (192 Pi^3) is omitted in the result functions.

*)


(* Some examples *)

(* Extract only the dimension-3, SM results *)
Echo[fullResult/.{tagBSM->0,muG2->0,muPi2->0,rhoD3->0}//Collect[#,{Vcbabssq,Vudabssq,Vcsabssq,Vubabssq,Vusabssq,Vcdabssq,c[a_],cc[a_]},Simplify]&,"SM results at dimension 3 for all non-leptonic decay channels: "];

(* Extract only the SM Darwin term for b \[Rule] c ubar d (without the 1/mb^3) *)
Echo[(mb^3*fullResult)/.{tagBSM->0}//Coefficient[#,Vcbabssq,1]&//Coefficient[#,Vudabssq,1]&//Coefficient[#,rhoD3,1]&//Collect[#,{c[a_],cc[a_]},Simplify]&,"SM Darwin term for b -> c ubar d: "];

(* Extract the C3 * C4^* term for b \[Rule] u cbar s *)
Echo[fullResult/.{tagBSM->1}//Coefficient[#,Vubabssq,1]&//Coefficient[#,Vcsabssq,1]&//Coefficient[#,c[C3],1]&//Coefficient[#,cc[C4],1]&,"C3*C4^* for b -> u cbar s: "];

(* Extract the C4 * C3^* term for b \[Rule] u cbar s *)
Echo[fullResult/.{tagBSM->1}//Coefficient[#,Vubabssq,1]&//Coefficient[#,Vcsabssq,1]&//Coefficient[#,c[C4],1]&//Coefficient[#,cc[C3],1]&,"C4*C3^* for b -> u cbar s: "];

(* Extract the C3' * C4'^* term for b \[Rule] u cbar s *)
Echo[fullResult/.{tagBSM->1}//Coefficient[#,Vubabssq,1]&//Coefficient[#,Vcsabssq,1]&//Coefficient[#,c[C13],1]&//Coefficient[#,cc[C14],1]&,"C3'*C4'^* for b -> u cbar s: "];

(* Extract the C3' * C4'^* term for b \[Rule] u cbar s *)
Echo[fullResult/.{tagBSM->1}//Coefficient[#,Vubabssq,1]&//Coefficient[#,Vcsabssq,1]&//Coefficient[#,c[C14],1]&//Coefficient[#,cc[C13],1]&,"C4'*C3'^* for b -> u cbar s: "];




